Efficient Neural Network Analysis with Sum-of-Infeasibilities

Inspired by sum-of-infeasibilities methods in convex optimization, we propose a novel procedure for analyzing verification queries on neural networks with piecewise-linear activation functions. Given a convex relaxation which over-approximates the non-convex activation functions, we encode the violations of activation functions as a cost function and optimize it with respect to the convex relaxation. The cost function, referred to as the Sum-of-Infeasibilities (SoI), is designed so that its minimum is zero and achieved only if all the activation functions are satisfied. We propose a stochastic procedure, DeepSoI, to efficiently minimize the SoI. An extension to a canonical case-analysis-based complete search procedure can be achieved by replacing the convex procedure executed at each search state with DeepSoI. Extending the complete search with DeepSoI achieves multiple simultaneous goals: 1) it guides the search towards a counter-example; 2) it enables more informed branching decisions; and 3) it creates additional opportunities for bound derivation. An extensive evaluation across different benchmarks and solvers demonstrates the benefit of the proposed techniques. In particular, we demonstrate that SoI significantly improves the performance of an existing complete search procedure. Moreover, the SoI-based implementation outperforms other state-of-the-art complete verifiers. We also show that our technique can efficiently improve upon the perturbation bound derived by a recent adversarial attack algorithm.

==> plots/break_down.py <==
import os
import csv
import pandas as pd
from os.path import join, basename
import pathlib
import sys
import numpy as np

experiment = sys.argv[1]
network = sys.argv[2]

df = pd.read_csv(experiment)

df = df[df['network']==network]
df1 = df[df['result'] == "sat"]
df2 = df[df['result'] == "unsat"]

print("{},{},{},{}".format(len(list(df1["wall time"].to_numpy())), np.sum(df1["wall time"].to_numpy()),
                           len(list(df2["wall time"].to_numpy())), np.sum(df2["wall time"].to_numpy())))



==> plots/cactus-1.R <==
library("sjmisc")
library(tidyverse)
library(dplyr)
library(tidyr)
library(gridExtra)
library("optparse")
require(scales)

option_list = list(
  make_option(c("-f", "--file"), type="character", default=NULL, 
  help="dataset file name", metavar="character"),
  make_option(c("-o", "--out"), type="character", default="out.pdf", 
  help="output pdf file name", metavar="character"),
  make_option(c("-c", "--class"), type="character", default=NULL, 
  help="class to break down the result", metavar="character")
);

timeout = 3600
 
opt_parser = OptionParser(option_list=option_list);
opt = parse_args(opt_parser);

data <- read_csv(opt$file) 

data <- data %>%
         filter(family != "acas") %>%
         filter(time < timeout) %>%
         group_by(configuration) %>% 
         arrange(time) %>% 
         mutate(rn = row_number())

data$configuration <- factor(data$configuration, levels=c("MILP_MIPVerify", "LP^snc","SOI^snc_mcmc" ,"SOI^pi_wsat" , "SOI^pi_mcmc"))

number_of_rows <- nrow(data)
print(number_of_rows)

ggplot(data, 
       mapping = aes(y=rn, x=time, color=configuration, shape = configuration)) + 
  geom_line(size=0.3) +
  geom_point(data=data %>% filter(rn == max(rn)), size=2) +
  scale_shape_manual(values = c(7,3,6,0,1)) +
  scale_color_manual(values=c("deepskyblue1","purple2","forestgreen","green2","orange")) +
  theme_light() +
  labs(
    #title = "Solved Instances",
    x = " Time (s)",
    y = "Number of Instances Solved",
    linetype = "Solver",
    color = "Solver",
    shape = "Solver"
    ) +
   scale_x_continuous(labels = comma) +
  coord_cartesian(xlim = c(1,3600), ylim = c(400,740)) +
  theme(legend.title = element_blank(),
        legend.position = c(0.8, 0.26),
        legend.background = element_rect(fill=alpha('blue', 0)))
ggsave(opt$out, width = 5, height = 4, units = "in")


==> plots/cactus-2.R <==
library("sjmisc")
library(tidyverse)
library(dplyr)
library(tidyr)
library(gridExtra)
library("optparse")
require(scales)

option_list = list(
  make_option(c("-f", "--file"), type="character", default=NULL, 
  help="dataset file name", metavar="character"),
  make_option(c("-o", "--out"), type="character", default="out.pdf", 
  help="output pdf file name", metavar="character"),
  make_option(c("-c", "--class"), type="character", default=NULL, 
  help="class to break down the result", metavar="character")
);

timeout = 3600
 
opt_parser = OptionParser(option_list=option_list);
opt = parse_args(opt_parser);

data <- read_csv(opt$file) 

data <- data %>%
         filter(family != "acas") %>%
         filter(time < timeout) %>%
         group_by(configuration) %>% 
         arrange(time) %>% 
         mutate(rn = row_number())

data$configuration <- factor(data$configuration, levels=c("SOI^pi_mcmc", "ERAN_1","ERAN_2"))

number_of_rows <- nrow(data)
print(number_of_rows)

ggplot(data, 
       mapping = aes(y=rn, x=time, color=configuration, shape = configuration)) + 
  geom_line(size=0.3) +
  geom_point(data=data %>% filter(rn == max(rn)), size=2) +
  scale_shape_manual(values = c(1,9, 8)) +
  scale_color_manual(values=c("orange","red", "brown")) +
  theme_light() +
  labs(
    #title = "Solved Instances",
    x = " Time (s)",
    y = "Number of Instances Solved",
    linetype = "Solver",
    color = "Solver",
    shape = "Solver"
    ) +
   scale_x_continuous(labels = comma) +
  coord_cartesian(xlim = c(1,3600), ylim = c(400,740)) +
  theme(legend.title = element_blank(),
        legend.position = c(0.8, 0.26),
        legend.background = element_rect(fill=alpha('blue', 0)))
ggsave(opt$out, width = 5, height = 4, units = "in")


==> plots/cactus.R <==
library("sjmisc")
library(tidyverse)
library(dplyr)
library(tidyr)
library(gridExtra)
library("optparse")
require(scales)

option_list = list(
  make_option(c("-f", "--file"), type="character", default=NULL, 
  help="dataset file name", metavar="character"),
  make_option(c("-o", "--out"), type="character", default="out.pdf", 
  help="output pdf file name", metavar="character"),
  make_option(c("-c", "--class"), type="character", default=NULL, 
  help="class to break down the result", metavar="character")
);

timeout = 3600
 
opt_parser = OptionParser(option_list=option_list);
opt = parse_args(opt_parser);

data <- read_csv(opt$file) 

data <- data %>%
         filter(time < timeout) %>%
         group_by(configuration) %>% 
         arrange(time) %>% 
         mutate(rn = row_number())

data$configuration <- factor(data$configuration, levels=c("MILP", "LP^snc","SOI^snc_mcmc" ,"SOI^pi_wsat" , "SOI^pi_mcmc", "ERAN_1","ERAN_2"))

number_of_rows <- nrow(data)
print(number_of_rows)

ggplot(data, 
       mapping = aes(y=rn, x=time, color=configuration, shape = configuration)) + 
  geom_line(size=0.3) +
  geom_point(data=data %>% filter(rn == max(rn)), size=2) +
  scale_shape_manual(values = c(7,3,6,0,1,9, 8)) +
  scale_color_manual(values=c("deepskyblue1","purple2","forestgreen","green2","orange","red", "brown")) +
  theme_light() +
  labs(
    #title = "Solved Instances",
    x = " Time (s)",
    y = "Number of Instances Solved",
    linetype = "Solver",
    color = "Solver",
    shape = "Solver"
    ) +
   scale_x_continuous(labels = comma) +
  coord_cartesian(xlim = c(1,3600), ylim = c(400,740)) +
  theme(legend.title = element_blank(),
        legend.position = c(0.8, 0.26),
        legend.background = element_rect(fill=alpha('blue', 0)))
ggsave("./cactus.pdf", width = 5, height = 4, units = "in")


==> plots/get_breakdown.sh <==
#!/usr/bin/env bash

echo network,configuration,sat,sat time,unsat,unsat time
for file in raw_results/*%%*
do
	for n in 32x16_688 KJ_64x32_2048 64x32_2752 cifar10_base_kw_simp cifar10_wide_kw_simp cifar10_deep_kw_simp mnist2x256 mnist4x256 mnist6x256 model2a model-conv
	do
	    echo $n,$file,$(python3 ./break_down.py $file $n)
	done
done


==> plots/get_breakdown_appendix.sh <==
#!/usr/bin/env bash

echo network,configuration,sat,sat time,unsat,unsat time
for file in raw_results_appendix/*%%*
do
	for n in cifar10_base_kw_simp cifar10_wide_kw_simp cifar10_deep_kw_simp mnist2x256 mnist4x256 mnist6x256
	do
	    echo $n,$file,$(python3 ./break_down.py $file $n)
	done
done


==> plots/get_breakdown_rebuttal.sh <==
#!/usr/bin/env bash

echo network,configuration,sat,sat time,unsat,unsat time
for file in raw_results_more/*%%*
do
	for n in 32x16_688 KJ_64x32_2048 64x32_2752 cifar10_base_kw_simp cifar10_wide_kw_simp cifar10_deep_kw_simp mnist2x256 mnist4x256 mnist6x256 model2a model-conv
	do
	    echo $n,$file,$(python3 ./break_down.py $file $n)
	done
done


==> plots/get_cactus.py <==
import os
import sys

f1 = sys.argv[1]
f2 = sys.argv[2]
f3 = sys.argv[3]
f4 = sys.argv[4]
f5 = sys.argv[5]
f6 = sys.argv[6]
f7 = sys.argv[7]
n1 = sys.argv[8]
n2 = sys.argv[9]
n3 = sys.argv[10]
n4 = sys.argv[11]
n5 = sys.argv[12]
n6 = sys.argv[13]
n7 = sys.argv[14]

benchmarks = {}

with open("./benchmarks.csv", 'r') as in_file:
    for line in in_file.readlines():
        family, benchmark = line.strip().split(",")
        benchmarks[benchmark] = [family, "to"]

lines = []

for f, n in [(f1,n1),(f2,n2),(f3,n3),(f4,n4),(f5,n5),(f6,n6),(f7,n7)]:
    firstLine = True
    with open(f, "r") as in_file:
        for line in in_file.readlines():
            if firstLine:
                firstLine = False
                continue
            s = line.strip().split(",")
            result = s[0]
            time = s[2]
            benchmark = s[-2] + "%%" + s[-1]
            if benchmark not in benchmarks:
                continue
            sub = [benchmark, benchmarks[benchmark][0],result, time]
            sub = ",".join(sub)
            lines.append(n + "," + sub + "\n")

f3 = sys.argv[15]
with open(f3, 'w') as out_file:
    out_file.write("configuration,benchmark,family,result,time\n")
    for line in lines:
        out_file.write(line)


==> plots/get_cactus_peregrinn.py <==
import os
import sys

f1 = sys.argv[1]
n1 = sys.argv[2]

benchmarks = {}

with open("./benchmarks.csv", 'r') as in_file:
    for line in in_file.readlines():
        family, benchmark = line.strip().split(",")
        benchmarks[benchmark] = [family, "to"]

lines = []

for f, n in [(f1,n1)]:
    firstLine = True
    with open(f, "r") as in_file:
        for line in in_file.readlines():
            if firstLine:
                firstLine = False
                continue
            s = line.strip().split(",")
            result = s[0]
            time = s[2]
            benchmark = s[-2] + "%%" + s[-1]
            if benchmark not in benchmarks:
                continue
            sub = [s[-2], s[-1],result, time]
            sub = ",".join(sub)
            lines.append(n + "," + sub + "\n")

strings = []
for line in lines:
    strings.append(line)

strings = sorted(strings)

f3 = sys.argv[3]
with open(f3, 'w') as out_file:
    out_file.write("solver,network,property,result,time\n")
    for line in strings:
        out_file.write(line)


==> plots/get_main_table.py <==
import sys

network_to_netname = {
    "32x16_688": "TAXI1",
    "KJ_64x32_2048": "TAXI2",
    "64x32_2752": "TAXI3",
    "mnist2x256": "MNIST1",
    "mnist4x256": "MNIST2",
    "mnist6x256": "MNIST3",
    "cifar10_base_kw_simp": "CIFAR10_b",
    "cifar10_wide_kw_simp": "CIFAR10_w",
    "cifar10_deep_kw_simp": "CIFAR10_d",
    "model2a": "GTSR_1",
    "model-conv": "GTSR_2"
    }

networks = {}
cols = {}

def getBenchmark(b):
    return "\\benchmark{" + b + "}"

with open(sys.argv[1], 'r') as in_file:
    for line in in_file.readlines()[1:]:
        network,config,sat,sat_time,unsat,unsat_time = line.split(",")
        if network == "network":
            continue
        if "Marabou" in config:
            config= "Marabou"
        elif "deeppoly" in config and "numproc=1" in config:
            config = "ERAN1"
        elif "deeppoly" in config and "numproc=2" in config:
            config = "ERAN1_p"
        elif "refinepoly" in config and "numproc=1" in config:
            config = "ERAN2"
        elif "Portfolio" in config:
            config = "SOI_{portfolio}"
        elif "SOI%%" in config and "--branch=polarity" in config and "threshold=0" in config:
            config = "LP_{SnC}"
        elif "SOI%%" in config and "branch=polarity" in config:
            config = "SOI_{SnC}"
        elif "SOI%%" in config and "--branch=sc-pol" in config and "walksat" in config:
            config = "SOI^{WSat}_{PC}"
        elif "SOI%%" in config and "--branch=sc-pol" in config:
            config = "SOI_{PC}"
        elif "SOI%%" in config and "--milp" in config:
            config = "MILP"
        else:
            continue
        network = getBenchmark(network_to_netname[network])
        sat, sat_time, unsat, unsat_time = tuple(map(float, [sat, sat_time, unsat, unsat_time]))
        if config not in cols:
            cols[config] = [0,0]
        cols[config][0] += int(sat + unsat)
        cols[config][1] += int(sat_time + unsat_time)

        if network not in networks:
            networks[network] = {}
        networks[network][config] = (int(sat + unsat), int(sat_time + unsat_time))

configs = ["MILP", "LP_{SnC}", "SOI_{SnC}", "SOI^{WSat}_{PC}", "SOI_{PC}", "ERAN1", "ERAN2"]

s = ""
for config in configs:
    s += "," + config
s += "\n"

for network in networks:
    s += network + ","
    for config in configs:
        s += ",".join(list(map(str, list(networks[network][config]))))
        s += ","
    s = s[:-1] + "\n"

s += "Total" + ","
for config in configs:
    for ele in cols[config]:
        s += str(int(ele)) + ","
s = s[:-1] + "\n"

print(s)
#print("\benchmark{{{}}},


==> plots/get_main_table_rebuttal-sat.py <==
import sys

network_to_netname = {
    "32x16_688": "TAXI1",
    "KJ_64x32_2048": "TAXI2",
    "64x32_2752": "TAXI3",
    "mnist2x256": "MNIST1",
    "mnist4x256": "MNIST2",
    "mnist6x256": "MNIST3",
    "cifar10_base_kw_simp": "CIFAR10_b",
    "cifar10_wide_kw_simp": "CIFAR10_w",
    "cifar10_deep_kw_simp": "CIFAR10_d",
    "model2a": "GTSR_1",
    "model-conv": "GTSR_2"
    }

networks = {}
cols = {}

def getBenchmark(b):
    return "\\benchmark{" + b + "}"

with open(sys.argv[1], 'r') as in_file:
    for line in in_file.readlines()[1:]:
        network,config,sat,sat_time,unsat,unsat_time = line.split(",")
        if network == "network":
            continue
        if "SOI%%" in config and "--init-strategy" in config and "threshold=2" in config:
            config = "Rand^{T=2}_{SnC}"
        elif "SOI%%" in config and "--init-strategy" in config and "threshold=5" in config:
            config = "Rand^{T=5}_{SnC}"
        elif "SOI%%" in config and "--init-strategy" in config and "threshold=10" in config:
            config = "Rand^{T=10}_{SnC}"
        elif "SOI%%" in config and "--mcmc-beta=30" in config and  "threshold=2" in config:
            config = "RandFlip^{T=2}_{SnC}"
        elif "SOI%%" in config and "--mcmc-beta=30" in config and  "threshold=5" in config:
            config = "RandFlip^{T=5}_{SnC}"
        elif "SOI%%" in config and "--mcmc-beta=30" in config and  "threshold=10" in config:
            config = "RandFlip^{T=10}_{SnC}"
        else:
            continue

        network = getBenchmark(network_to_netname[network])
        sat, sat_time, unsat, unsat_time = tuple(map(float, [sat, sat_time, unsat, unsat_time]))
        if config not in cols:
            cols[config] = [0,0]
        cols[config][0] += int(sat)
        cols[config][1] += int(sat_time)

        if network not in networks:
            networks[network] = {}
        networks[network][config] = (int(sat), int(sat_time))

configs = ["Rand^{T=2}_{SnC}", "Rand^{T=5}_{SnC}", "Rand^{T=10}_{SnC}", "RandFlip^{T=2}_{SnC}", "RandFlip^{T=5}_{SnC}", "RandFlip^{T=10}_{SnC}"]

s = ""
for config in configs:
    s += "," + config
s += "\n"

for network in networks:
    s += network + ","
    for config in configs:
        s += ",".join(list(map(str, list(networks[network][config]))))
        s += ","
    s = s[:-1] + "\n"

s += "Total" + ","
for config in configs:
    for ele in cols[config]:
        s += str(int(ele)) + ","
s = s[:-1] + "\n"

print(s)
#print("\benchmark{{{}}},


==> plots/get_main_table_rebuttal.py <==
import sys

network_to_netname = {
    "32x16_688": "TAXI1",
    "KJ_64x32_2048": "TAXI2",
    "64x32_2752": "TAXI3",
    "mnist2x256": "MNIST1",
    "mnist4x256": "MNIST2",
    "mnist6x256": "MNIST3",
    "cifar10_base_kw_simp": "CIFAR10_b",
    "cifar10_wide_kw_simp": "CIFAR10_w",
    "cifar10_deep_kw_simp": "CIFAR10_d",
    "model2a": "GTSR_1",
    "model-conv": "GTSR_2"
    }

networks = {}
cols = {}

def getBenchmark(b):
    return "\\benchmark{" + b + "}"

with open(sys.argv[1], 'r') as in_file:
    for line in in_file.readlines()[1:]:
        network,config,sat,sat_time,unsat,unsat_time = line.split(",")
        if network == "network":
            continue
        if "SOI%%" in config and "--init-strategy" in config and "threshold=2" in config:
            config = "Rand^{T=2}_{SnC}"
        elif "SOI%%" in config and "--init-strategy" in config and "threshold=5" in config:
            config = "Rand^{T=5}_{SnC}"
        elif "SOI%%" in config and "--init-strategy" in config and "threshold=10" in config:
            config = "Rand^{T=10}_{SnC}"
        elif "SOI%%" in config and "--mcmc-beta=30" in config and  "threshold=2" in config:
            config = "RandFlip^{T=2}_{SnC}"
        elif "SOI%%" in config and "--mcmc-beta=30" in config and  "threshold=5" in config:
            config = "RandFlip^{T=5}_{SnC}"
        elif "SOI%%" in config and "--mcmc-beta=30" in config and  "threshold=10" in config:
            config = "RandFlip^{T=10}_{SnC}"
        else:
            continue

        network = getBenchmark(network_to_netname[network])
        sat, sat_time, unsat, unsat_time = tuple(map(float, [sat, sat_time, unsat, unsat_time]))
        if config not in cols:
            cols[config] = [0,0]
        cols[config][0] += int(sat + unsat)
        cols[config][1] += int(sat_time + unsat_time)

        if network not in networks:
            networks[network] = {}
        networks[network][config] = (int(sat + unsat), int(sat_time + unsat_time))

configs = ["Rand^{T=2}_{SnC}", "Rand^{T=5}_{SnC}", "Rand^{T=10}_{SnC}", "RandFlip^{T=2}_{SnC}", "RandFlip^{T=5}_{SnC}", "RandFlip^{T=10}_{SnC}"]

s = ""
for config in configs:
    s += "," + config
s += "\n"

for network in networks:
    s += network + ","
    for config in configs:
        s += ",".join(list(map(str, list(networks[network][config]))))
        s += ","
    s = s[:-1] + "\n"

s += "Total" + ","
for config in configs:
    for ele in cols[config]:
        s += str(int(ele)) + ","
s = s[:-1] + "\n"

print(s)
#print("\benchmark{{{}}},


==> plots/get_main_table_toggle.py <==
import sys

network_to_netname = {
    "32x16_688": "TAXI1",
    "KJ_64x32_2048": "TAXI2",
    "64x32_2752": "TAXI3",
    "mnist2x256": "MNIST1",
    "mnist4x256": "MNIST2",
    "mnist6x256": "MNIST3",
    "cifar10_base_kw_simp": "CIFAR10_b",
    "cifar10_wide_kw_simp": "CIFAR10_w",
    "cifar10_deep_kw_simp": "CIFAR10_d",
    "model2a": "GTSR_1",
    "model-conv": "GTSR_2"
    }

networks = {}
cols = {}

def getBenchmark(b):
    return "\\benchmark{" + b + "}"

with open(sys.argv[1], 'r') as in_file:
    for line in in_file.readlines()[1:]:
        network,config,sat,sat_time,unsat,unsat_time = line.split(",")
        if network == "network":
            continue
        print(config)
        if "SOI%%" in config and "--mcmc-beta=0.5+" in config:
            config = "SOI^{pi}_{mcmc} beta=0.5"
        elif "SOI%%" in config and "--mcmc-beta=1+" in config:
            config = "SOI^{pi}_{mcmc} beta=1"
        elif "SOI%%" in config and "--mcmc-beta=2+" in config:
            config = "SOI^{pi}_{mcmc} beta=2"
        elif "SOI%%" in config and "--mcmc-beta=5+" in config:
            config = "SOI^{pi}_{mcmc} beta=5"
        else:
            print("UNKNWON")
            continue

        network = getBenchmark(network_to_netname[network])
        sat, sat_time, unsat, unsat_time = tuple(map(float, [sat, sat_time, unsat, unsat_time]))
        if config not in cols:
            cols[config] = [0,0]
        cols[config][0] += int(sat + unsat)
        cols[config][1] += int(sat_time + unsat_time)

        if network not in networks:
            networks[network] = {}
        networks[network][config] = (int(sat + unsat), int(sat_time + unsat_time))

print(networks)

configs = ["SOI^{pi}_{mcmc} beta=0.5", "SOI^{pi}_{mcmc} beta=1", "SOI^{pi}_{mcmc} beta=2", "SOI^{pi}_{mcmc} beta=5"]

s = ""
for config in configs:
    s += "," + config
s += "\n"

for network in networks:
    s += network + ","
    for config in configs:
        s += ",".join(list(map(str, list(networks[network][config]))))
        s += ","
    s = s[:-1] + "\n"

s += "Total" + ","
for config in configs:
    for ele in cols[config]:
        s += str(int(ele)) + ","
s = s[:-1] + "\n"

print(s)
#print("\benchmark{{{}}},


==> plots/get_scatter_pair.py <==
import os
import sys

f1 = sys.argv[1]
f2 = sys.argv[2]
n1 = sys.argv[3]
n2 = sys.argv[4]

benchmarks = {}

with open("./benchmarks.csv", 'r') as in_file:
    for line in in_file.readlines():
        family, benchmark = line.strip().split(",")
        benchmarks[benchmark] = [family, "to"]

firstLine = True
with open(f1, "r") as in_file:
    for line in in_file.readlines():
        if firstLine:
            firstLine = False
            continue
        s = line.strip().split(",")
        result = s[0]
        time = float(s[2])
        benchmark = s[-2] + "%%" + s[-1]
        if benchmark not in benchmarks:
            continue
        if benchmarks[benchmark][1] == "to":
            benchmarks[benchmark][1] = result
        benchmarks[benchmark].append(time if (time < 3600 and result!="to") else 3600 )

firstLine = True
with open(f2, "r") as in_file:
    for line in in_file.readlines():
        if firstLine:
            firstLine = False
            continue
        s = line.strip().split(",")
        result = s[0]
        time = float(s[2])
        benchmark = s[-2] + "%%" + s[-1]
        if benchmark not in benchmarks:
            continue
        if benchmarks[benchmark][1] == "to":
            benchmarks[benchmark][1] = result
        benchmarks[benchmark].append(time if (time < 3600 and result!="to") else 3600)

f3 = sys.argv[5]
with open(f3, 'w') as out_file:
    out_file.write("benchmark,family,result,{},{}\n".format(n1,n2))
    for benchmark in benchmarks:
        if benchmarks[benchmark][0] == "family":
            continue
        out_file.write(benchmark)
        out_file.write(",")
        out_file.write(",".join(list(map(str,benchmarks[benchmark]))))
        out_file.write("\n")


==> plots/get_scatter_pair_appendix.py <==
import os
import sys

f1 = sys.argv[1]
f2 = sys.argv[2]
n1 = sys.argv[3]
n2 = sys.argv[4]

benchmarks = {}

with open("./benchmarks_appendix.csv", 'r') as in_file:
    for line in in_file.readlines():
        family, benchmark = line.strip().split(",")
        if family in ["mnist","cifar10"]:
            benchmarks[benchmark] = [family, "to"]

firstLine = True
with open(f1, "r") as in_file:
    for line in in_file.readlines():
        if firstLine:
            firstLine = False
            continue
        s = line.strip().split(",")
        result = s[0]
        time = float(s[2])
        benchmark = s[-2] + "%%" + s[-1]
        if benchmark not in benchmarks:
            continue
        if benchmarks[benchmark][1] == "to":
            benchmarks[benchmark][1] = result
        benchmarks[benchmark].append(time if (time < 3600 and result!="to") else 3600 )

firstLine = True
with open(f2, "r") as in_file:
    for line in in_file.readlines():
        if firstLine:
            firstLine = False
            continue
        s = line.strip().split(",")
        result = s[0]
        time = float(s[2])
        benchmark = s[-2] + "%%" + s[-1]
        if benchmark not in benchmarks:
            continue
        if benchmarks[benchmark][1] == "to":
            benchmarks[benchmark][1] = result
        benchmarks[benchmark].append(time if (time < 3600 and result!="to") else 3600)

f3 = sys.argv[5]
with open(f3, 'w') as out_file:
    out_file.write("benchmark,family,result,{},{}\n".format(n1,n2))
    for benchmark in benchmarks:
        if benchmarks[benchmark][0] == "family":
            continue
        out_file.write(benchmark)
        out_file.write(",")
        out_file.write(",".join(list(map(str,benchmarks[benchmark]))))
        out_file.write("\n")


==> plots/get_scatter_pair_peregrinn.py <==
import os
import sys

f1 = sys.argv[1]
f2 = sys.argv[2]
n1 = sys.argv[3]
n2 = sys.argv[4]

benchmarks = {}

with open("./benchmarks.csv", 'r') as in_file:
    for line in in_file.readlines():
        family, benchmark = line.strip().split(",")
        if family == "mnist":
            benchmarks[benchmark] = [family, "to"]

firstLine = True
with open(f1, "r") as in_file:
    for line in in_file.readlines():
        if firstLine:
            firstLine = False
            continue
        s = line.strip().split(",")
        result = s[0]
        time = float(s[2])
        benchmark = s[-2] + "%%" + s[-1]
        if benchmark not in benchmarks:
            continue
        if benchmarks[benchmark][1] == "to":
            benchmarks[benchmark][1] = result
        benchmarks[benchmark].append(time if (time < 3600 and result!="to" and result!="mo") else 3600 )

firstLine = True
with open(f2, "r") as in_file:
    for line in in_file.readlines():
        if firstLine:
            firstLine = False
            continue
        s = line.strip().split(",")
        result = s[0]
        time = float(s[2])
        benchmark = s[-2] + "%%" + s[-1]
        if benchmark not in benchmarks:
            continue
        if benchmarks[benchmark][1] == "to":
            benchmarks[benchmark][1] = result
        benchmarks[benchmark].append(time if (time < 3600 and result!="to") else 3600)

f3 = sys.argv[5]
with open(f3, 'w') as out_file:
    out_file.write("benchmark,family,result,{},{}\n".format(n1,n2))
    for benchmark in benchmarks:
        if benchmarks[benchmark][0] == "family":
            continue
        out_file.write(benchmark)
        out_file.write(",")
        out_file.write(",".join(list(map(str,benchmarks[benchmark]))))
        out_file.write("\n")


==> plots/get_stats_cw.py <==
import sys
import numpy as np

csv_file = sys.argv[1]

f = open(csv_file).read().split("\n")[1:-1]

i = 0
gain = []
for line in f:
    s = line.split(',')
    if float(s[2]) > float(s[3]):
        gain.append((float(s[2]) - float(s[3])) / float(s[2]))
        i += 1

print("Median reduction", np.median(gain))
print("Max reduction", np.max(gain))
print("Improved", i / 135)


==> plots/pair-scatter-autoAttack.R <==
library(tidyverse)
library(gridExtra)
library("data.table")

#set.seed(2)
#num_sample = 80

# Invoke as  R sovlerA solverB --no-save < script
dataAll <- read_csv("auto_attack_vs_soi.csv")
#dataAll <- dataAll[sample(nrow(dataAll), num_sample), ]



get_legend<-function(plot){
  tmp <- ggplot_gtable(ggplot_build(plot))
  leg <- which(sapply(tmp$grobs, function(x) x$name) == "guide-box")
  legend <- tmp$grobs[[leg]]
  return(legend)
}

pair <- function(data, solverA, solverB, hideLegend) {
 return(ggplot(data, aes_string(y=sprintf("`%s`", solverA),x=sprintf("`%s`", solverB),shape="network")) +
   theme_light() +
   geom_point(size = 1.2, alpha=0.9, color='darkblue') +
   scale_shape_manual(values=c(0, 1, 2)) +
   #scale_size_manual( values=c(2, 2, 2)) +
   scale_y_continuous(limits=c(0.05,0.25)) +
   scale_x_continuous(limits=c(0.05,0.25)) +
   labs(
     shape = "network",
     y = sprintf("min. perturb. %s", solverA),
     x = sprintf("min. perturb. %s", solverB)
   ) +
   annotate("segment", x = 0.06, xend = 0.245, y = 0.06 * 0.95, yend = 0.245 * 0.95, size=0.3, linetype=3) +
   annotate("text", y = 0.23, x = 0.25, label = "5%") +
   annotate("segment", x = 0.05, xend = 0.25, y = 0.05, yend = 0.25, size=0.4, linetype=2)
   +
      theme(plot.margin = margin(0.01, 0.01, 0.01,0.01,  unit = "in"),
         legend.spacing.x = unit(0.1, 'in'),
         legend.key.size = unit(0.4, 'cm'),
          legend.text = element_text(margin = margin(r = 5, unit = "pt")),
          legend.background = element_rect(fill=alpha('white', 0.4)),
         legend.position = (if (hideLegend) {"none"} else c(0.14, 0.83))))
}

a <- pair(dataAll, "SOI", "AutoAttack", FALSE)
ggsave(a, file="AutoAttack_vs_soi.png", height = 4, width = 4, units = "in")


==> plots/pair-scatter-main.R <==
library("sjmisc")
library(tidyverse)
library(dplyr)
library(tidyr)
library(gridExtra)
library("optparse")
library("data.table")

#set.seed(0)

option_list = list(
  make_option(c("-f", "--file"), type="character", default=NULL, 
  help="dataset file name", metavar="character"),
  make_option(c("-x", "--run1"), type="character", default=NULL, 
  help="name of run 1", metavar="character"),
  make_option(c("-y", "--run2"), type="character", default=NULL, 
  help="name of run 2", metavar="character"),
  make_option(c("-o", "--out"), type="character", default="out.pdf", 
  help="output pdf file name", metavar="character"),
  make_option(c("-l", "--legend"), type="character", default="legend", 
  help="print legend", metavar="character")
);

timeout = 3600
#num_sample = 150

opt_parser = OptionParser(option_list=option_list);
opt = parse_args(opt_parser);

data <- read_csv(opt$file) 
data <- data %>% filter(result!="to")
data<- data %>% filter(family!="acas")
#data <- data[sample(nrow(data), num_sample), ]

get_legend<-function(plot){
  tmp <- ggplot_gtable(ggplot_build(plot))
  leg <- which(sapply(tmp$grobs, function(x) x$name) == "guide-box")
  legend <- tmp$grobs[[leg]]
  return(legend)
}

pair <- function(solverA, solverB, hideLegend) {
 return(ggplot(data, aes_string(y=solverA,x=solverB,shape="family",color="result")) +
   theme_light() +
   geom_point(size = 1.2, alpha=0.5) +
   scale_shape_manual(values=c(0, 1, 2, 3)) +
   scale_y_continuous(limits=c(3,timeout), trans="log10") +
   scale_x_continuous(limits=c(3,timeout), trans="log10") +
   labs(
     title = sprintf("%s v. %s", str_replace(solverA, "_", "-"), str_replace(solverB, "_", "-")),
     shape = "family",
     color = "result",
     y = bquote(~bold(SOI[portfolio])~" times (s)"),
     x = bquote(~bold(ERAN)~" times (s)")
   ) +
   annotate("segment", x = 3, xend = timeout, y = 3, yend = timeout, size=0.3, linetype=2) +
   annotate("segment", x = 6, xend = timeout, y = 3, yend = timeout/2, size=0.1, linetype=3) +
   annotate("segment", x = 12, xend = timeout, y = 3, yend = timeout/4 , size=0.1, linetype=3) +
   annotate("segment", y = 6, yend = timeout, x = 3, xend = timeout/2, size=0.1, linetype=3) +
   annotate("segment", y = 12, yend = timeout, x = 3, xend = timeout/4 , size=0.1, linetype=3) +
   annotate("segment", y = 3, yend = timeout, x = timeout, xend = timeout , size=0.1, linetype=1) +
   annotate("segment", x = 3, xend = timeout, y = timeout, yend = timeout , size=0.1, linetype=1) +
   annotate("text", y = 3400, x = 1400, label = "2x") +
   annotate("text", y = 3400, x = 600, label = "4x") +
   theme(plot.margin = margin(0.01, 0.01, 0.01,0.01,  unit = "in"),
         legend.spacing.x = unit(0.1, 'in'),
         legend.key.size = unit(0.4, 'cm'),
          legend.text = element_text(margin = margin(r = 5, unit = "pt")),
          legend.background = element_rect(fill=alpha('white', 0.4)),
         legend.position = (if (hideLegend) {"none"} else c(0.105, 0.72))))
}

if ( opt$legend == "legend"){
   a <- pair(opt$run1, opt$run2, FALSE)
   ggsave(a, file=opt$out, height = 4.4, width = 4.4, units = "in")
} else
{
   a <- pair(opt$run1, opt$run2, TRUE)
   ggsave(a, file=opt$out, height = 3.5, width = 3.5, units = "in")
}

==> plots/pair-scatter-peregrinn.R <==
library("sjmisc")
library(tidyverse)
library(dplyr)
library(tidyr)
library(gridExtra)
library("optparse")
library("data.table")

#set.seed(0)

option_list = list(
  make_option(c("-f", "--file"), type="character", default=NULL, 
  help="dataset file name", metavar="character"),
  make_option(c("-x", "--run1"), type="character", default=NULL, 
  help="name of run 1", metavar="character"),
  make_option(c("-y", "--run2"), type="character", default=NULL, 
  help="name of run 2", metavar="character"),
  make_option(c("-o", "--out"), type="character", default="out.pdf", 
  help="output pdf file name", metavar="character"),
  make_option(c("-l", "--legend"), type="character", default="legend", 
  help="print legend", metavar="character")
);

timeout = 3600
#num_sample = 150

opt_parser = OptionParser(option_list=option_list);
opt = parse_args(opt_parser);

data <- read_csv(opt$file) 
data <- data %>% filter(result!="to")
data<- data %>% filter(family=="mnist")
#data <- data[sample(nrow(data), num_sample), ]

get_legend<-function(plot){
  tmp <- ggplot_gtable(ggplot_build(plot))
  leg <- which(sapply(tmp$grobs, function(x) x$name) == "guide-box")
  legend <- tmp$grobs[[leg]]
  return(legend)
}

pair <- function(solverA, solverB, hideLegend) {
 return(ggplot(data, aes_string(y=solverA,x=solverB,shape="family",color="result")) +
   theme_light() +
   geom_point(size = 1.2, alpha=0.5) +
   scale_shape_manual(values=c(0, 1, 2, 3)) +
   scale_y_continuous(limits=c(3,timeout), trans="log10") +
   scale_x_continuous(limits=c(3,timeout), trans="log10") +
   labs(
     title = sprintf("%s v. %s", str_replace(solverA, "_", "-"), str_replace(solverB, "_", "-")),
     shape = "family",
     color = "result",
     y = bquote("SOI times (s)"),
     x = bquote("PeregriNN times (s)")
   ) +
   annotate("segment", x = 3, xend = timeout, y = 3, yend = timeout, size=0.3, linetype=2) +
   annotate("segment", x = 6, xend = timeout, y = 3, yend = timeout/2, size=0.1, linetype=3) +
   annotate("segment", x = 12, xend = timeout, y = 3, yend = timeout/4 , size=0.1, linetype=3) +
   annotate("segment", y = 6, yend = timeout, x = 3, xend = timeout/2, size=0.1, linetype=3) +
   annotate("segment", y = 12, yend = timeout, x = 3, xend = timeout/4 , size=0.1, linetype=3) +
   annotate("segment", y = 3, yend = timeout, x = timeout, xend = timeout , size=0.1, linetype=1) +
   annotate("segment", x = 3, xend = timeout, y = timeout, yend = timeout , size=0.1, linetype=1) +
   annotate("text", y = 3400, x = 1400, label = "2x") +
   annotate("text", y = 3400, x = 600, label = "4x") +
   theme(plot.margin = margin(0.01, 0.01, 0.01,0.01,  unit = "in"),
         legend.spacing.x = unit(0.1, 'in'),
         legend.key.size = unit(0.4, 'cm'),
          legend.text = element_text(margin = margin(r = 5, unit = "pt")),
          legend.background = element_rect(fill=alpha('white', 0.4)),
         legend.position = (if (hideLegend) {"none"} else c(0.105, 0.72))))
}

if ( opt$legend == "legend"){
   a <- pair(opt$run1, opt$run2, FALSE)
   ggsave(a, file=opt$out, height = 4.4, width = 4.4, units = "in")
} else
{
   a <- pair(opt$run1, opt$run2, TRUE)
   ggsave(a, file=opt$out, height = 3.5, width = 3.5, units = "in")
}

==> plots/pair-scatter.R <==
library(tidyverse)
library(gridExtra)
library("data.table")

#set.seed(2)
#num_sample = 80

# Invoke as  R sovlerA solverB --no-save < script
dataAll <- read_csv("cw_vs_soi.csv")
#dataAll <- dataAll[sample(nrow(dataAll), num_sample), ]



get_legend<-function(plot){
  tmp <- ggplot_gtable(ggplot_build(plot))
  leg <- which(sapply(tmp$grobs, function(x) x$name) == "guide-box")
  legend <- tmp$grobs[[leg]]
  return(legend)
}

pair <- function(data, solverA, solverB, hideLegend) {
 return(ggplot(data, aes_string(y=sprintf("`%s`", solverA),x=sprintf("`%s`", solverB),shape="network")) +
   theme_light() +
   geom_point(size = 1.2, alpha=0.9, color='darkblue') +
   scale_shape_manual(values=c(0, 1, 2)) +
   #scale_size_manual( values=c(2, 2, 2)) +
   scale_y_continuous(limits=c(0.05,0.25)) +
   scale_x_continuous(limits=c(0.05,0.25)) +
   labs(
     title = sprintf("%s v. %s", solverA, solverB),
     shape = "network",
     y = sprintf("min. perturb. %s", solverA),
     x = sprintf("min. perturb. %s", solverB)
   ) +
   annotate("segment", x = 0.06, xend = 0.245, y = 0.06 * 0.95, yend = 0.245 * 0.95, size=0.3, linetype=3) +
   annotate("text", y = 0.23, x = 0.25, label = "5%") +
   annotate("segment", x = 0.05, xend = 0.25, y = 0.05, yend = 0.25, size=0.4, linetype=2)
   +
      theme(plot.margin = margin(0.01, 0.01, 0.01,0.01,  unit = "in"),
         legend.spacing.x = unit(0.1, 'in'),
         legend.key.size = unit(0.4, 'cm'),
          legend.text = element_text(margin = margin(r = 5, unit = "pt")),
          legend.background = element_rect(fill=alpha('white', 0.4)),
         legend.position = (if (hideLegend) {"none"} else c(0.14, 0.83))))
}

a <- pair(dataAll, "SOI", "Carlini-Wagner", FALSE)
ggsave(a, file="cw_vs_soi.png", height = 4, width = 4, units = "in")


==> rename.py <==
import os
import sys

filenames = []
for filename in os.listdir(sys.argv[1]):
    filenames.append(filename)

for filename in filenames:
    os.rename(sys.argv[1] + filename, sys.argv[1] + filename.replace("::", "%%"))

